Let them have CAKES: A Cutting-Edge Algorithm for Scalable, Efficient, and Exact Search on Big Data

The ongoing Big Data explosion has created a demand for efficient and scalable algorithms for similarity search. Most recent work has focused on \textit{approximate} $k$-NN search, and while this may be sufficient for some applications, \textit{exact} $k$-NN search would be ideal for many applications. We present CAKES, a set of three novel, exact algorithms for $k$-NN search. CAKES's algorithms are generic over \textit{any} distance function, and they \textit{do not} scale with the cardinality or embedding dimension of the dataset, but rather with its metric entropy and fractal dimension. We test these claims on datasets from the ANN-Benchmarks suite under commonly-used distance functions, as well as on a genomic dataset with Levenshtein distance and a radio-frequency dataset with Dynamic Time Warping distance. We demonstrate that CAKES exhibits near-constant scaling with cardinality on data conforming to the manifold hypothesis, and has perfect recall on data in \textit{metric} spaces. We also demonstrate that CAKES exhibits significantly higher recall than state-of-the-art $k$-NN search algorithms when the distance function is not a metric. Additionally, we show that indexing and tuning time for CAKES is an order of magnitude, or more, faster than state-of-the-art approaches. We conclude that CAKES is a highly efficient and scalable algorithm for exact $k$-NN search on Big Data. We provide a Rust implementation of CAKES under an MIT license at https://github.com/URI-ABD/clam

==> csv_to_latex.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "919ed7eb-796f-48fe-b5ce-3e8ae21a3974",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "ed66902d-52a5-4b2d-81a8-f2e8beb20ea3",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "fashion-mnist\n",
      "\\begin{tabular}{rrrrrrrrrrr}\n",
      "\\toprule\n",
      "scale & hnsw(QPS) & hnsw(R) & annoy(QPS) & annoy(R) & faiss-flat(QPS) & faiss-flat(R) & faiss-ivf-flat(QPS) & faiss-ivf-flat(R) & CAKES(QPS) & CAKES(R) \\\\\n",
      "\\midrule\n",
      "1.000 & 13330.275 & 0.954 & 2191.849 & 0.950 & 212.602 & 1.000 & 2009.483 & 1.000 & 2167.365 & 1.000 \\\\\n",
      "2.000 & 13822.528 & 0.803 & 2118.513 & 0.927 & 106.372 & 1.000 & 939.169 & 1.000 & 1141.225 & 1.000 \\\\\n",
      "4.000 & 16648.524 & 0.681 & 2043.628 & 0.898 & 53.077 & 1.000 & 461.016 & 0.997 & 982.117 & 1.000 \\\\\n",
      "8.000 & 16785.981 & 0.525 & 1925.593 & 0.857 & 26.577 & 1.000 & 225.827 & 0.995 & 1179.813 & 1.000 \\\\\n",
      "16.000 & 18717.175 & 0.494 & 1841.863 & 0.862 & 13.292 & 1.000 & 116.960 & 0.991 & 1201.409 & 1.000 \\\\\n",
      "32.000 & 15597.778 & 0.542 & 1850.943 & 0.775 & 6.647 & 1.000 & 59.148 & 0.985 & 1157.667 & 1.000 \\\\\n",
      "64.000 & 14997.277 & 0.378 & 1787.142 & 0.677 & 3.324 & 1.000 & 26.068 & 0.968 & 1102.849 & 1.000 \\\\\n",
      "128.000 & 14866.019 & 0.357 & 1659.660 & 0.538 & 1.662 & 1.000 & 13.265 & 0.964 & 1039.607 & 1.000 \\\\\n",
      "256.000 & -- & -- & 1597.264 & 0.592 & 0.831 & 1.000 & 6.650 & 0.962 & 1058.972 & 1.000 \\\\\n",
      "512.000 & -- & -- & 1826.362 & 0.581 & 0.416 & 1.000 & 3.563 & 0.949 & 1035.260 & 1.000 \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n",
      "glove-25\n",
      "\\begin{tabular}{rrrrrrrrrrr}\n",
      "\\toprule\n",
      "scale & hnsw(QPS) & hnsw(R) & annoy(QPS) & annoy(R) & faiss-flat(QPS) & faiss-flat(R) & faiss-ivf-flat(QPS) & faiss-ivf-flat(R) & CAKES(QPS) & CAKES(R) \\\\\n",
      "\\midrule\n",
      "1.000 & 22755.175 & 0.801 & 2829.338 & 0.835 & 278.176 & 1.000 & 2378.006 & 1.000 & 722.326 & 1.000 \\\\\n",
      "2.000 & 23792.690 & 0.607 & 2701.804 & 0.832 & 139.414 & 1.000 & 1188.398 & 1.000 & 574.516 & 1.000 \\\\\n",
      "4.000 & 24990.630 & 0.443 & 2609.474 & 0.839 & 69.813 & 1.000 & 619.241 & 1.000 & 625.208 & 1.000 \\\\\n",
      "8.000 & 27843.055 & 0.294 & 2514.357 & 0.834 & 34.878 & 1.000 & 302.683 & 1.000 & 592.699 & 1.000 \\\\\n",
      "16.000 & 31114.062 & 0.213 & 2225.654 & 0.885 & 17.437 & 1.000 & 150.971 & 1.000 & 549.073 & 1.000 \\\\\n",
      "32.000 & 32423.543 & 0.178 & 2008.537 & 0.764 & 8.701 & 1.000 & 74.016 & 0.999 & 475.266 & 1.000 \\\\\n",
      "64.000 & -- & -- & 1990.317 & 0.631 & 4.362 & 1.000 & 37.735 & 0.997 & 461.066 & 1.000 \\\\\n",
      "128.000 & -- & -- & -- & -- & 2.176 & 1.000 & 18.960 & 0.998 & 440.758 & 1.000 \\\\\n",
      "256.000 & -- & -- & -- & -- & 1.067 & 1.000 & 9.472 & 0.998 & 422.591 & 1.000 \\\\\n",
      "512.000 & -- & -- & -- & -- & 0.544 & 1.000 & 4.499 & 0.996 & 0.000 & 0.000 \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n",
      "random-1000000-128\n",
      "\\begin{tabular}{rrrrrrrrrrr}\n",
      "\\toprule\n",
      "scale & hnsw(QPS) & hnsw(R) & annoy(QPS) & annoy(R) & faiss-flat(QPS) & faiss-flat(R) & faiss-ivf-flat(QPS) & faiss-ivf-flat(R) & CAKES(QPS) & CAKES(R) \\\\\n",
      "\\midrule\n",
      "1.000 & 11713.738 & 0.060 & 4283.182 & 0.028 & 71.575 & 1.000 & 733.821 & 1.000 & 553.948 & 1.000 \\\\\n",
      "2.000 & 10061.864 & 0.048 & 4043.999 & 0.021 & 36.157 & 1.000 & 358.083 & 1.000 & 269.314 & 1.000 \\\\\n",
      "4.000 & 9120.868 & 0.031 & 3639.337 & 0.014 & 18.072 & 1.000 & 189.802 & 1.000 & 137.236 & 1.000 \\\\\n",
      "8.000 & 8352.077 & 0.022 & 3371.923 & 0.013 & 9.036 & 1.000 & 88.375 & 1.000 & 56.871 & 1.000 \\\\\n",
      "16.000 & 8250.619 & 0.008 & 3174.156 & 0.006 & 4.531 & 1.000 & 43.613 & 1.000 & 26.136 & 1.000 \\\\\n",
      "32.000 & -- & -- & 3013.970 & 0.007 & 2.270 & 1.000 & 17.201 & 1.000 & 13.534 & 1.000 \\\\\n",
      "64.000 & -- & -- & -- & -- & 1.135 & 1.000 & 9.939 & 1.000 & 0.000 & 0.000 \\\\\n",
      "128.000 & -- & -- & -- & -- & 0.567 & 1.000 & 5.106 & 1.000 & 0.000 & 0.000 \\\\\n",
      "0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 \\\\\n",
      "0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n",
      "sift\n",
      "\\begin{tabular}{rrrrrrrrrrr}\n",
      "\\toprule\n",
      "scale & hnsw(QPS) & hnsw(R) & annoy(QPS) & annoy(R) & faiss-flat(QPS) & faiss-flat(R) & faiss-ivf-flat(QPS) & faiss-ivf-flat(R) & CAKES(QPS) & CAKES(R) \\\\\n",
      "\\midrule\n",
      "1.000 & 19330.282 & 0.782 & 3977.432 & 0.686 & 72.610 & 1.000 & 697.809 & 1.000 & 551.894 & 1.000 \\\\\n",
      "2.000 & 20319.372 & 0.552 & 3800.401 & 0.614 & 36.237 & 1.000 & 329.950 & 1.000 & 265.615 & 1.000 \\\\\n",
      "4.000 & 21765.007 & 0.394 & 3686.606 & 0.637 & 18.152 & 1.000 & 165.175 & 1.000 & 142.545 & 1.000 \\\\\n",
      "8.000 & 24796.528 & 0.298 & 3582.099 & 0.710 & 9.077 & 1.000 & 77.187 & 1.000 & 79.353 & 1.000 \\\\\n",
      "16.000 & 26760.717 & 0.210 & 3498.893 & 0.690 & 4.539 & 1.000 & 39.809 & 1.000 & 81.172 & 1.000 \\\\\n",
      "32.000 & 27522.668 & 0.193 & 3435.058 & 0.639 & 2.269 & 1.000 & 20.910 & 0.999 & 78.124 & 1.000 \\\\\n",
      "64.000 & -- & -- & 3391.916 & 0.678 & 1.135 & 1.000 & 8.867 & 0.997 & 74.344 & 1.000 \\\\\n",
      "128.000 & -- & -- & 3363.965 & 0.643 & 0.566 & 1.000 & 4.786 & 0.993 & 68.005 & 1.000 \\\\\n",
      "0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 \\\\\n",
      "0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 & 0.000 \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "data = pd.read_csv('scaling-results.csv')\n",
    "df = pd.DataFrame(data)\n",
    "\n",
    "\n",
    "# Function to determine if row contains data for a CAKES algorithm or a rival algorithm\n",
    "\n",
    "algorithms = ['hnsw', 'annoy', 'faiss-flat', 'faiss-ivf-flat', 'CAKES']\n",
    "\n",
    "def cakes_alg(row): \n",
    "    cakes_algs = ['GreedySieve', 'Sieve', 'SieveSepCenter', 'RepeatedRnn', 'Linear']\n",
    "    if row['algorithm'] in cakes_algs: \n",
    "        return True \n",
    "    else: \n",
    "        return False\n",
    "\n",
    "\n",
    "# Temporary field to allow paritioning by CAKES vs non-CAKES \n",
    "df['cakes_alg'] = df.apply(cakes_alg, axis =1)\n",
    "\n",
    "# We only want k == 10 here\n",
    "df = df[df.k == 10]\n",
    "\n",
    "# Get rid of unnecessary columns \n",
    "df.drop(columns = ['metric', 'cardinality', 'dimensionality',  'index_build_time', 'k'], inplace = True)\n",
    "\n",
    "# Sometimes the 1 multiplier rows got screwed up \n",
    "df = df.fillna(1.0)\n",
    "\n",
    "# This is what we ultimately want as columns in the tables \n",
    "# Really, we want to have split columns for each algorithm, but my brain is too small to do that here\n",
    "# so I am just going to condense by hand later\n",
    "columns = ['scale'] \n",
    "for x in algorithms: \n",
    "    columns.append(x+ '(QPS)')\n",
    "    columns.append(x + '(R)')\n",
    "    \n",
    "\n",
    "\n",
    "# Each dataset gets its own table \n",
    "for (dataset, dataset_df) in df.groupby('dataset'): \n",
    "    \n",
    "    print(dataset)\n",
    "    \n",
    "    # For each dataset, we show QPS and recall for each algorithm at each scale from 2**0 through 2**9\n",
    "    max_scale = int(math.log2(df['scale'].max()))\n",
    "    results_table = np.zeros((max_scale+1, 2*len(algorithms)+1))\n",
    "\n",
    "    # We separate by scale so that at each scale, we can determine which of the 5 CAKES algorithms was best\n",
    "    for index, (scale, scale_df) in enumerate(dataset_df.groupby('scale')): \n",
    "\n",
    "        # We separate between CAKES and non-CAKES algorithms \n",
    "        for (cakes_bool, alg_df) in scale_df.groupby('cakes_alg'): \n",
    "            results_table[index][0] = scale\n",
    "            if cakes_bool: \n",
    "                max_throughput = alg_df['throughput'].max()\n",
    "                recall = alg_df['recall'].max()\n",
    "                results_table[index][2*len(algorithms)-1] = max_throughput\n",
    "                results_table[index][2*len(algorithms)] = recall\n",
    "                \n",
    "            else: \n",
    "\n",
    "                alg_df.set_index(\"algorithm\", inplace=True)\n",
    "                for i in range(4): \n",
    "                    try:\n",
    "                        row = alg_df.loc[algorithms[i]]\n",
    "                        results_table[index][2*i+1] = row.throughput\n",
    "                        results_table[index][2*i+2] = row.recall\n",
    "                    except: \n",
    "                        results_table[index][2*i+1] = 42 # this is hacky because really it should be NaN but it gets mad if I do that so I needed to put a float\n",
    "                        results_table[index][2*i+2] = 42 # changed manually to -- in paper\n",
    "                    \n",
    "                \n",
    "    new_df = pd.DataFrame(data=results_table, columns=columns)\n",
    "    print(new_df.to_latex(header = columns, \n",
    "            index = False, \n",
    "            float_format = \"{:.3f}\".format ))\n",
    "    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e8151629-47f9-4150-9fed-3bdaf81fecc4",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8bcf66be-7066-492e-b87a-5d75610751ba",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

